Segments of spiral arms of the Galaxy traced by classical Cepheids: Effects of age heterogeneity

We investigated the dependence of the parameters of the segments of spiral arms of the Galaxy on the age of classical Cepheids. The catalog of Cepheids (Mel'nik et al. 2015) was divided into two samples$-$relatively young ($P>9^\text{d}$) and relatively old ($P<9^\text{d}$) objects. The parameters of the spiral structure were determined both for two samples separately and jointly for the combination of two systems of segments traced by young and old objects. For most of the segments, their parameters for young and old objects differ significantly. Taking into account the difference between the two segment systems, we obtained the estimate $R_0$ equal to $7.23^{+0.19}_{-0.18}$ kpc, which in the modern LMC calibration corresponds to the value of $R_0={8.08^{+0.21}_{-0.20}}|_{\text{stat.}} {}^{+0.38}_{-0.36}|_{\text{cal.}}$ kpc. It is shown that the displacement between the segments is not reduced to the effect of differential rotation only. To interpret this displacement for objects of Perseus and Sagittarius-2 segments we carried out a dynamic modeling of the change in the position of the segment points when moving in the smooth gravitational field of the Galaxy. At the angular velocity of rotation of the spiral pattern $\Omega_{\text{p}} = 25.2 \pm 0.5$ km s$^{-1}$ kpc$^{-1}$ (Dambis et al. 2015) the observed displacement between segments on young and old objects can be explained by the amplitude of spiral perturbations of the radial velocity of $u = 10 \pm1.5$ km s$^{-1}$. For the constructed double system of spiral segments, it is demonstrated that the assumption of constancy of the pitch angles within each segment and the assumption that the pole of the spiral pattern is in the direction of the nominal center of the Galaxy do not contradict the data within the range of uncertainty.

==> Veselova_Nikiforov/create_pdf.sh <==
#!/bin/bash
name=Veselova+Nikiforov
if [ $# -eq 0 ]
then 

 latex $name.tex;  latex $name.tex  ; dvips $name.dvi ; ./ps2pdffonts  $name.ps

fi
exit 0


==> create_pdf.sh <==
#!/bin/bash
name=Veselova+Nikiforov
if [ $# -eq 0 ]
then 

 latex $name.tex;  latex $name.tex  ; dvips $name.dvi ; ./ps2pdffonts  $name.ps

fi
exit 0

